Do Artificial Neural Networks Need Dendritic Nanotubes? Two Reasons for Shrinking Importance Estimates in Continual Learning

Regularization-based continual learning protects each parameter in proportion to an estimate of its importance, yet these estimates come from finite samples and heuristics and are used as if they were exact. We report four studies that start from a biologically inspired mechanism and end with a statistical explanation of it. Motivated by dendritic nanotubes, we let transient lateral links diffuse importance tags between hidden units. Links between co-active units gave no significant gain, but random links with lifetimes of 25 or 200 steps raised final accuracy on 20-task Permuted MNIST by 1.5 to 2.6 points. We show that random diffusion implements linear shrinkage of importance toward the layer mean in expectation. A simulation of the link process alone predicts shrinkage weights of 0.23 and 0.52 for these lifetimes, and graph-free shrinkage at 0.25 and 0.5 reproduces both the accuracy and the dispersion of the consolidated importance, while every activity-dependent rule did worse than random links. A five-seed screen across EWC, SI, and MAS found nominal gains for SI and MAS on Permuted MNIST and losses on task-incremental Split CIFAR-100, where forgetting was small and shrinkage cost plasticity. Varying the number of importance samples then separates two mechanisms on Permuted MNIST. For EWC, the gain fell by about ten points per tenfold increase in samples, from 19.6 points with 10 samples to -0.4 with 1000, a variance effect. For MAS, a gain of about one point persisted at 1000 samples, consistent with a bias in the importance measure rather than noise. Shrinkage had no detectable effect for MAS on a domain-incremental CIFAR-100 benchmark. Finally, we show that a standard heteroscedastic empirical Bayes rule shrinks the largest Fisher-type estimates most, which may explain its poor results, and point to a log-scale alternative.

==> anc/link_operator_sim.json <==
[
 {
  "lifetime": 25,
  "beta_run_mean": 0.2266806596509327,
  "beta_first_task": 0.22552382368093563,
  "beta_steady": 0.22840552473062026,
  "coverage": 0.7928889314587775,
  "density": 0.006124837994899364,
  "touched": 1.0,
  "realized_beta": 0.22418295193488036,
  "realized_r2": 0.9974720868859769,
  "mass_conserved": 2.682369037381301e-16
 },
 {
  "lifetime": 50,
  "beta_run_mean": 0.31456561439182573,
  "beta_first_task": 0.30733373598543934,
  "beta_steady": 0.31805407408066755,
  "coverage": 0.9569607320540156,
  "density": 0.012244232270022259,
  "touched": 1.0,
  "realized_beta": 0.3122838500848172,
  "realized_r2": 0.9945379666108787,
  "mass_conserved": 1.3411845186906506e-16
 },
 {
  "lifetime": 200,
  "beta_run_mean": 0.5183880949780559,
  "beta_first_task": 0.5083694037179581,
  "beta_steady": 0.5212262344861877,
  "coverage": 0.9994500155472636,
  "density": 0.04884627980545382,
  "touched": 1.0,
  "realized_beta": 0.5104937841153498,
  "realized_r2": 0.9824424404578573,
  "mass_conserved": 1.3411845186906506e-16
 },
 {
  "lifetime": 500,
  "beta_run_mean": 0.6524172368918911,
  "beta_first_task": 0.6078759611573042,
  "beta_steady": 0.6567582210377512,
  "coverage": 0.9994500155472636,
  "density": 0.12146245314046186,
  "touched": 1.0,
  "realized_beta": 0.6353326830764628,
  "realized_r2": 0.9572169563761196,
  "mass_conserved": 4.023553556071952e-16
 },
 {
  "lifetime": 1000,
  "beta_run_mean": 0.7480743788221316,
  "beta_first_task": 0.648185957270161,
  "beta_steady": 0.7527826367323467,
  "coverage": 0.9994500155472636,
  "density": 0.24074741837033656,
  "touched": 1.0,
  "realized_beta": 0.7056921394492908,
  "realized_r2": 0.939392652642972,
  "mass_conserved": 1.3411845186906506e-16
 },
 {
  "lifetime": 2000,
  "beta_run_mean": 0.8323738538649808,
  "beta_first_task": 0.6517798475156292,
  "beta_steady": 0.8408667070064514,
  "coverage": 0.9994500155472636,
  "density": 0.4727848850983244,
  "touched": 1.0,
  "realized_beta": 0.8283310278839155,
  "realized_r2": 0.9056480071314092,
  "mass_conserved": 1.3411845186906506e-16
 }
]

==> anc/link_operator_sim.py <==
#!/usr/bin/env python3
"""Expected shrinkage implemented by random transient links.

Replicates the link process of the `random` rule in dnt_poc.py and dnt_poc2.py without any training.
Each step, live links age by one and die after `L` steps, then `K` new links form between uniformly
random unlinked pairs of the `H` hidden units. Each step's importance vector x is diffused once,

    x  <-  x + a (A x - deg * x),        a = ALPHA / (1 + max(deg)).

Links are drawn independently of x and every pair is exchangeable, so the expected one-step operator is
linear shrinkage toward the mean of the other units with weight beta_s = a_s * mean(deg_s). Rewritten as
shrinkage toward the full layer mean, the weight is beta_s * H / (H - 1). This script estimates that
weight for each lifetime, together with the link diagnostics logged by the training scripts (coverage,
density, touched), and checks how well linear shrinkage describes the realized operator over one task.

Usage   python link_operator_sim.py            # writes link_operator_sim.json next to this file
"""
import json
import os

import numpy as np

H, K, ALPHA = 256, 8, 1.0
STEPS_PER_TASK = 3 * int(np.ceil(60000 / 128))  # 3 epochs of batch 128 over 60,000 images = 1407
TASKS = 20
LIFETIMES = [25, 50, 200, 500, 1000, 2000]


def simulate(L, seed=0, check_task=10):
    rng = np.random.default_rng(seed)
    expiry = np.full((H, H), -1, dtype=np.int64)  # step at which a link stops being live
    deg = np.zeros(H, dtype=np.int64)
    edges = {}  # expiry step -> list of (i, j)
    per_task = []
    x = np.exp(rng.normal(0.0, 1.0, H))  # a heavy-tailed importance profile for the realized check
    acc_link = np.zeros(H)
    for t in range(TASKS):
        beta_sum = cov_sum = dens_sum = 0.0
        touched = np.zeros(H, dtype=bool)
        for s_local in range(STEPS_PER_TASK):
            s = t * STEPS_PER_TASK + s_local
            for i, j in edges.pop(s, []):  # links formed L steps ago die now
                deg[i] -= 1
                deg[j] -= 1
            formed = 0
            while formed < K:  # uniform over unlinked pairs, by rejection from all pairs
                i, j = rng.integers(0, H, size=2)
                if i == j:
                    continue
                i, j = (i, j) if i < j else (j, i)
                if expiry[i, j] > s:
                    continue
                expiry[i, j] = s + L
                edges.setdefault(s + L, []).append((i, j))
                deg[i] += 1
                deg[j] += 1
                formed += 1
            a = ALPHA / (1.0 + deg.max())
            beta_sum += a * deg.mean()
            cov_sum += (deg > 0).mean()
            dens_sum += deg.sum() / (H * (H - 1))
            touched |= deg > 0
            if t == check_task:  # realized operator applied to a fixed vector, accumulated over the task
                ii, jj = np.nonzero(expiry > s)
                Ax = np.zeros(H)
                np.add.at(Ax, ii, x[jj])
                np.add.at(Ax, jj, x[ii])
                acc_link += x + a * (Ax - deg * x)
        per_task.append(dict(beta=beta_sum / STEPS_PER_TASK, coverage=cov_sum / STEPS_PER_TASK,
                             density=dens_sum / STEPS_PER_TASK, touched=float(touched.mean())))
    y = acc_link / STEPS_PER_TASK
    slope, intercept = np.polyfit(x, y, 1)
    resid = y - (slope * x + intercept)
    r2 = 1.0 - resid.var() / y.var()
    full = H / (H - 1.0)
    betas = np.array([p["beta"] for p in per_task]) * full
    return dict(
        lifetime=L,
        beta_run_mean=float(betas.mean()),          # mean over the 20 tasks, toward the full mean
        beta_first_task=float(betas[0]),
        beta_steady=float(betas[-5:].mean()),
        coverage=float(np.mean([p["coverage"] for p in per_task])),
        density=float(np.mean([p["density"] for p in per_task])),
        touched=float(np.mean([p["touched"] for p in per_task])),
        realized_beta=float(1.0 - slope),            # from the fit y = (1 - beta) x + beta * mean(x)
        realized_r2=float(r2),
        mass_conserved=float(abs(y.sum() - x.sum()) / x.sum()),
    )


def main():
    out = [simulate(L) for L in LIFETIMES]
    for r in out:
        print(f"L={r['lifetime']:5d}  beta_run={r['beta_run_mean']:.3f}  beta_task1={r['beta_first_task']:.3f}  "
              f"beta_steady={r['beta_steady']:.3f}  realized={r['realized_beta']:.3f} (R2 {r['realized_r2']:.4f})  "
              f"coverage={r['coverage']:.3f}  density={r['density']:.4f}  touched={r['touched']:.3f}  "
              f"mass err={r['mass_conserved']:.1e}")
    path = os.path.join(os.path.dirname(os.path.abspath(__file__)), "link_operator_sim.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=1)
    print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Figures for the preprint, drawn from the logged summaries of the four studies.

Numbers are copied from the summary tables printed by dnt_poc.py (Study 1), dnt_poc2.py (Study 2) and
shrink_nbias.py (Study 4); means and standard deviations are over 10 seeds (standard deviation with
divisor n, as printed), and the error bars below show the standard error of the mean, SD / sqrt(n - 1).
The implied shrinkage weights of random links come from link_operator_sim.py.

Usage   python make_figures.py      # writes ../figures/*.pdf
"""
import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "..", "figures")
os.makedirs(OUT, exist_ok=True)

BLUE, ORANGE, AQUA, INK, MUTED, GRID = "#2a78d6", "#eb6834", "#1baf7a", "#0b0b0b", "#52514e", "#e4e2dd"
SEEDS = 10
SE = lambda sd: sd / (SEEDS - 1) ** 0.5  # noqa: E731

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 7.5, "axes.titlesize": 7.5, "axes.labelsize": 7.5,
    "xtick.labelsize": 6.8, "ytick.labelsize": 6.8, "legend.fontsize": 6.8, "axes.linewidth": 0.6,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.major.size": 2.5, "ytick.major.size": 2.5,
    "axes.edgecolor": MUTED, "xtick.color": MUTED, "ytick.color": MUTED, "axes.labelcolor": INK,
    "text.color": INK, "pdf.fonttype": 42, "axes.spines.top": False, "axes.spines.right": False,
})


def style(ax):
    ax.grid(True, color=GRID, lw=0.5)
    ax.set_axisbelow(True)


# ---------------------------------------------------------------------------------------------- figure 2
# Study 2 (dnt_poc2.py, 20-task P-MNIST, 10 seeds): final ACC, mean and SD over seeds.
SHRINK = {  # lambda -> beta -> (ACC, SD); beta 0 is tag_only
    0.001: {0.0: (0.7573, 0.0154), 0.1: (0.7545, 0.0219), 0.25: (0.7704, 0.0221), 0.5: (0.7824, 0.0156),
            1.0: (0.7487, 0.0130)},
    0.003: {0.0: (0.7948, 0.0142), 0.1: (0.8168, 0.0107), 0.25: (0.8222, 0.0103), 0.5: (0.8189, 0.0140),
            1.0: (0.7785, 0.0153)},
    0.01: {0.0: (0.7848, 0.0142), 0.1: (0.8109, 0.0130), 0.25: (0.8120, 0.0088), 0.5: (0.8070, 0.0084),
           1.0: (0.7685, 0.0099)},
}
LINKS = {  # lambda -> lifetime -> (ACC, SD); random rule. Lifetimes 50 to 2000 come from Study 1 (dnt_poc.py)
    0.001: {25: (0.7721, 0.0172), 200: (0.7829, 0.0177)},
    0.003: {25: (0.8212, 0.0163), 200: (0.8205, 0.0135)},
    0.01: {25: (0.8103, 0.0112), 50: (0.8090, 0.0090), 200: (0.8052, 0.0097), 500: (0.8009, 0.0083),
           1000: (0.7992, 0.0086), 2000: (0.7948, 0.0081)},
}
with open(os.path.join(HERE, "link_operator_sim.json")) as f:
    BETA_EFF = {r["lifetime"]: r["beta_run_mean"] for r in json.load(f)}

fig, axes = plt.subplots(2, 2, figsize=(5.4, 3.9))
ax = axes[0][0]
style(ax)
Ls = sorted(BETA_EFF)
ax.plot(Ls, [BETA_EFF[L] for L in Ls], color=ORANGE, lw=1.2, marker="D", ms=4.2, mec="white", mew=0.6, zorder=3)
for b, txt in ((0.25, r"$\beta=0.25$"), (0.5, r"$\beta=0.5$")):
    ax.axhline(b, color=MUTED, lw=0.7, ls=":", zorder=1)
    ax.text(2600, b + 0.012, txt, ha="right", va="bottom", fontsize=6.3, color=MUTED)
for L in (25, 200):
    ax.annotate(f"{BETA_EFF[L]:.2f}", (L, BETA_EFF[L]), xytext=(5, -9), textcoords="offset points",
                fontsize=6.3, color=INK)
ax.set_xscale("log")
ax.set_xticks(Ls)
ax.set_xticklabels([str(L) for L in Ls])
ax.minorticks_off()
ax.set_xlim(18, 2800)
ax.set_ylim(0, 1)
ax.set_xlabel("link lifetime $L$ (steps)")
ax.set_ylabel(r"implied shrinkage weight $\beta_{\mathrm{eff}}$")
ax.set_title("(a) Simulated link process", loc="left")

for ax, lam, tag in zip([axes[0][1], axes[1][0], axes[1][1]], [0.001, 0.003, 0.01], "bcd"):
    style(ax)
    bs = sorted(SHRINK[lam])
    ys = [100 * SHRINK[lam][b][0] for b in bs]
    es = [100 * SE(SHRINK[lam][b][1]) for b in bs]
    ax.errorbar(bs, ys, yerr=es, color=BLUE, lw=1.2, marker="o", ms=3.8, mec="white", mew=0.6, capsize=1.6,
                elinewidth=0.7, label="graph-free shrinkage", zorder=3)
    Lk = sorted(LINKS[lam])
    xs = [BETA_EFF[L] for L in Lk]
    ys = [100 * LINKS[lam][L][0] for L in Lk]
    es = [100 * SE(LINKS[lam][L][1]) for L in Lk]
    ax.errorbar(xs, ys, yerr=es, color=ORANGE, lw=0, marker="D", ms=4.2, mec="white", mew=0.6, capsize=1.6,
                elinewidth=0.7, label=r"random links at $\beta_{\mathrm{eff}}(L)$", zorder=4)
    if lam == 0.01:
        for L, x, y in zip(Lk, xs, ys):
            off = {25: (-7, -11), 50: (3, -11), 200: (-10, -12), 500: (0, 7), 1000: (2, 7), 2000: (0, -11)}[L]
            ax.annotate(str(L), (x, y), xytext=off, textcoords="offset points", ha="center", fontsize=6,
                        color=MUTED)
    ax.set_xlim(-0.04, 1.04)
    ax.set_xticks([0, 0.25, 0.5, 0.75, 1.0])
    ax.set_xlabel(r"shrinkage weight $\beta$")
    ax.set_ylabel("final ACC (%)")
    ax.set_title(fr"({tag}) $\lambda={lam:g}$", loc="left")
axes[0][1].legend(loc="lower center", frameon=False, handletextpad=0.4, borderaxespad=0.2)
fig.tight_layout(pad=0.4, h_pad=0.9, w_pad=1.2)
fig.savefig(os.path.join(OUT, "fig_links_as_shrinkage.pdf"))
plt.close(fig)

# ---------------------------------------------------------------------------------------------- figure 3
# Study 4 (shrink_nbias.py, 10 seeds). ACC mean and SD per arm; gains are seed-paired, mean and SE in points.
NS = [10, 50, 200, 1000]
ACC = {
    ("pmnist", "ewc"): {
        "none": [(0.6169, 0.0284), (0.7578, 0.0230), (0.8224, 0.0136), (0.8318, 0.0064)],
        "b0.25": [(0.8129, 0.0112), (0.8194, 0.0081), (0.8236, 0.0085), (0.8280, 0.0052)],
        "b0.5": [(0.7990, 0.0106), (0.8030, 0.0093), (0.8060, 0.0095), (0.8077, 0.0065)],
        "eb": [(0.7758, 0.0110), (0.8000, 0.0167), (0.8104, 0.0076), (0.8189, 0.0114)]},
    ("pmnist", "mas"): {
        "none": [(0.8016, 0.0113), (0.8162, 0.0120), (0.8087, 0.0185), (0.8152, 0.0073)],
        "b0.25": [(0.8222, 0.0079), (0.8251, 0.0055), (0.8272, 0.0052), (0.8257, 0.0053)],
        "b0.5": [(0.8160, 0.0077), (0.8163, 0.0069), (0.8159, 0.0061), (0.8159, 0.0066)],
        "eb": [(0.7862, 0.0141), (0.8030, 0.0180), (0.8090, 0.0125), (0.8105, 0.0172)]},
    ("cifar", "mas"): {
        "none": [(0.3528, 0.0062), (0.3533, 0.0067), (0.3531, 0.0051), (0.3526, 0.0041)],
        "b0.25": [(0.3504, 0.0068), (0.3504, 0.0032), (0.3510, 0.0055), (0.3554, 0.0088)],
        "b0.5": [(0.3477, 0.0088), (0.3505, 0.0077), (0.3497, 0.0060), (0.3500, 0.0057)],
        "eb": [(0.3505, 0.0072), (0.3507, 0.0063), (0.3521, 0.0074), (0.3515, 0.0062)]},
}
GAIN = {
    ("pmnist", "ewc"): {"b0.25": [(19.60, 0.87), (6.16, 0.87), (0.12, 0.37), (-0.37, 0.28)],
                        "b0.5": [(18.20, 1.04), (4.52, 0.90), (-1.64, 0.37), (-2.41, 0.30)],
                        "eb": [(15.89, 0.96), (4.22, 0.80), (-1.20, 0.39), (-1.29, 0.40)]},
    ("pmnist", "mas"): {"b0.25": [(2.06, 0.36), (0.89, 0.39), (1.85, 0.61), (1.06, 0.18)],
                        "b0.5": [(1.44, 0.39), (0.00, 0.37), (0.72, 0.59), (0.08, 0.21)],
                        "eb": [(-1.54, 0.47), (-1.32, 0.71), (0.03, 0.55), (-0.47, 0.54)]},
    ("cifar", "mas"): {"b0.25": [(-0.24, 0.19), (-0.29, 0.24), (-0.21, 0.23), (0.28, 0.25)],
                       "b0.5": [(-0.51, 0.29), (-0.28, 0.18), (-0.35, 0.25), (-0.25, 0.21)],
                       "eb": [(-0.23, 0.33), (-0.26, 0.14), (-0.11, 0.26), (-0.11, 0.23)]},
}
ARMS = [("none", "no shrinkage", MUTED, "o", (0, (3, 1.6)), 0.0),
        ("b0.25", r"fixed $\beta=0.25$", BLUE, "o", "-", 1.0),
        ("b0.5", r"fixed $\beta=0.5$", ORANGE, "s", "-", 2.0),
        ("eb", "empirical Bayes", AQUA, "^", "-", 3.0)]
TITLES = {("pmnist", "ewc"): "P-MNIST, EWC", ("pmnist", "mas"): "P-MNIST, MAS",
          ("cifar", "mas"): "CIFAR-100 superclass, MAS"}
dodge = lambda n, k: n * (1.0 + 0.06 * (k - 1.5))  # noqa: E731

fig, axes = plt.subplots(2, 3, figsize=(5.4, 3.55))
handles = []
for c, key in enumerate(ACC):
    ax = axes[0][c]
    style(ax)
    for name, label, col, mk, ls, k in ARMS:
        ys = [100 * m for m, _ in ACC[key][name]]
        es = [100 * SE(s) for _, s in ACC[key][name]]
        h = ax.errorbar([dodge(n, k) for n in NS], ys, yerr=es, color=col, ls=ls, lw=1.1, marker=mk, ms=3.4,
                        mec="white", mew=0.5, capsize=1.2, elinewidth=0.6, label=label)
        if c == 0:
            handles.append(h)
    ax.set_title(f"({'abc'[c]}) {TITLES[key]}", loc="left", x=-0.17)  # hang left so long titles fit
    ax.set_ylabel("final ACC (%)" if c == 0 else "")
    ax = axes[1][c]
    style(ax)
    ax.axhline(0, color=MUTED, lw=0.7)
    for name, label, col, mk, ls, k in ARMS[1:]:
        ys = [g for g, _ in GAIN[key][name]]
        es = [s for _, s in GAIN[key][name]]
        ax.errorbar([dodge(n, k) for n in NS], ys, yerr=es, color=col, ls=ls, lw=1.1, marker=mk, ms=3.4,
                    mec="white", mew=0.5, capsize=1.2, elinewidth=0.6)
    ax.set_title(f"({'def'[c]})", loc="left", x=-0.17)
    ax.set_ylabel("gain over none (points)" if c == 0 else "")
    ax.set_xlabel("importance samples $n$")
for ax in axes.flat:
    ax.set_xscale("log")
    ax.set_xticks(NS)
    ax.set_xticklabels([str(n) for n in NS])
    ax.minorticks_off()
    ax.set_xlim(7.5, 1350)
fig.legend(handles=handles, loc="upper center", ncol=4, frameon=False, bbox_to_anchor=(0.5, 1.0),
           handletextpad=0.4, columnspacing=1.4)
fig.tight_layout(pad=0.4, h_pad=0.8, w_pad=0.9, rect=(0, 0, 1, 0.94))
fig.savefig(os.path.join(OUT, "fig_nsweep.pdf"))
plt.close(fig)
print("wrote", os.path.join(OUT, "fig_links_as_shrinkage.pdf"), "and", os.path.join(OUT, "fig_nsweep.pdf"))

